MACE: An Efficient Model-Agnostic Framework for Counterfactual Explanation

Counterfactual explanation is an important Explainable AI technique to explain machine learning predictions. Despite being studied actively, existing optimization-based methods often assume that the underlying machine-learning model is differentiable and treat categorical attributes as continuous ones, which restricts their real-world applications when categorical attributes have many different values or the model is non-differentiable. To make counterfactual explanation suitable for real-world applications, we propose a novel framework of Model-Agnostic Counterfactual Explanation (MACE), which adopts a newly designed pipeline that can efficiently handle non-differentiable machine-learning models on a large number of feature values. in our MACE approach, we propose a novel RL-based method for finding good counterfactual examples and a gradient-less descent method for improving proximity. Experiments on public datasets validate the effectiveness with better validity, sparsity and proximity.

==> CFEK.py <==
# Step 1: Pick the classifier and load the training data
classifier = load_classifier('xgb', dataset='adult')
df = load_adult_income_dataset('examples/sample/dataset/adult.csv')
# Indicate the continuous attributes, the categorical attributes and the label
params = {
    'continuous': ['age', 'hours_per_week'],
    'categorical': ['workclass', 'education', 'marital_status', 'occupation', 'race', 'gender'],
    'label_column': 'income'}

# Step 2: Initialize an explainer
# Build the data object for CF explainers
data = Data(df, params, name='adult')
# Create a CF feature selector, e.g., 'nn_search'
selector = create_selector(selector_name='nn_search', data=data, classifier=classifier)
# Set the parameters for CF feature selector
selector.set_params(feature_column_top_k=10, feature_value_top_k=3)
# Initialize (train) the selector
selector.train(output_dir='examples/explainers', classifier_name='xgb', dataset_name='adult')

# Create a CF feature optimizer, e.g., 'rl'
explainer = create_explainer(explainer_name='rl', selector=selector, classifier=classifier)

# Step 3: Generate counterfactual explainations
for index in range(10):
    query = df.iloc[[index]]
    label = np.argmax(classifier.predict(query)[0])
    cfs = explainer.get_diverse_counterfactuals(query, desired_label=1-label)

